Generic Features in the Spectral Decomposition of Correlation Matrices

We show that correlation matrices with particular average and variance of the correlation coefficients have a notably restricted spectral structure. Applying geometric methods, we derive lower bounds for the largest eigenvalue and the alignment of the corresponding eigenvector. We explain how and to which extent, a distinctly large eigenvalue and an approximately diagonal eigenvector generically occur for specific correlation matrices independently of the correlation matrix dimension.

==> AIP-3 copy/img/final_figures.m <==
%% functions
gn = @(x,n) ((n-1).*x+1)/n;
s = @(x) (x>=0.5).*(0.5.*(1+sqrt(2.*x-1)))+(x<0.5).*x;
sn = @(x,n) s(gn(x,n));

Mean_C=@(x) sum(x(find(tril(x+2,-1))))*2/(size(x,1)^2-size(x,1));
SD_C=@(x) sqrt(sum(x(find(tril(x+2,-1))).^2)*2/(size(x,1)^2-size(x,1))-...
    Mean_C(x)^2);


%% Fig 1: examples and Legal domain

  
clf
hold on

n=12;
C=-1:.01:1;
cc=1/(1-n):0.01:1;

plot(C*0,C*0,'xr','LineWidth',5)  
plot(cc,cc*0,'-b','LineWidth',2)
text(.75,.1,'{\it c} \approx 1')

 
grid on
k=0:1:n/2;

Cc=((1-2*k/n).^2*n-1)/(n-1);
Sc=sqrt(1-Cc.^2);

plot(Cc,Sc,'og','LineWidth',4)

% zfun = @(c,ss)  (c>0)*(ss>0)*(c^2+ss^2<=1)*-1.01; 
% zhandle = ezsurf(zfun,500)

shading flat
%zlim([-.05 10])
ylim([-.1 1.1])
xlim([-1.1 1.1])
  
plot(C,sqrt(1-C.^2),'--k','LineWidth',2)

C=-1:.1:1;


plot(C*0+1/(1-n),abs(C),'-r','LineWidth',1)
plot(C./(C<=1/(1-n)),C*0,'--k','LineWidth',2) 

legend('{\it C_{ij}}=0','{\it C_{ij}}={\it c}_{0} \in [1/(1-{\it n}),1]','{\it C_{ij}}=\pm 1',...
    'Legal domain','{\it c}=1/(1-{\it n})',"Location","southwest")


title(join(["\it{n}=",num2str(n)]))

ylabel('\sigma')
xlabel('\it{c}')

% 
%   f = gcf;
% %file_name=['exaples_for_n_',num2str(n),'.png']
% exportgraphics(f,file_name,'Resolution',300)



==> img/final_figures.m <==
%% functions
gn = @(x,n) ((n-1).*x+1)/n;
s = @(x) (x>=0.5).*(0.5.*(1+sqrt(2.*x-1)))+(x<0.5).*x;
sn = @(x,n) s(gn(x,n));

Mean_C=@(x) sum(x(find(tril(x+2,-1))))*2/(size(x,1)^2-size(x,1));
SD_C=@(x) sqrt(sum(x(find(tril(x+2,-1))).^2)*2/(size(x,1)^2-size(x,1))-...
    Mean_C(x)^2);


%% Fig 1: examples and Legal domain

  
clf
hold on

n=12;
C=-1:.01:1;
cc=1/(1-n):0.01:1;

plot(C*0,C*0,'xr','LineWidth',5)  
plot(cc,cc*0,'-b','LineWidth',2)
text(.75,.1,'{\it c} \approx 1')

 
grid on
k=0:1:n/2;

Cc=((1-2*k/n).^2*n-1)/(n-1);
Sc=sqrt(1-Cc.^2);

plot(Cc,Sc,'og','LineWidth',4)

% zfun = @(c,ss)  (c>0)*(ss>0)*(c^2+ss^2<=1)*-1.01; 
% zhandle = ezsurf(zfun,500)

shading flat
%zlim([-.05 10])
ylim([-.1 1.1])
xlim([-1.1 1.1])
  
plot(C,sqrt(1-C.^2),'--k','LineWidth',2)

C=-1:.1:1;


plot(C*0+1/(1-n),abs(C),'-r','LineWidth',1)
plot(C./(C<=1/(1-n)),C*0,'--k','LineWidth',2) 

legend('{\it C_{ij}}=0','{\it C_{ij}}={\it c}_{0} \in [1/(1-{\it n}),1]','{\it C_{ij}}=\pm 1',...
    'Legal domain','{\it c}=1/(1-{\it n})',"Location","southwest")


title(join(["\it{n}=",num2str(n)]))

ylabel('\sigma')
xlabel('\it{c}')

% 
%   f = gcf;
% %file_name=['exaples_for_n_',num2str(n),'.png']
% exportgraphics(f,file_name,'Resolution',300)


